Model Dependence of the Pion Form Factor Extracted from Pion Electro-production

In 2008 the Jefferson Laboratory $F_\pi$ Collaboration released results for the pion electromagnetic form factor, which they extracted from pion electro-production data. The measured values for the pion form factor are model dependent, and require the use of the Vanderhaeghen, Guidal and Laget Regge Model for their extraction. While agreement between this model and data is impressive, the theoretical implementation of gauge invariance is less satisfying. We would like to establish how well the extracted form factor corresponds to the true form factor. To do this, we use a simple toy model, which imposes gauge invariance in a more theoretically satisfying way. The model form factor is extracted from our model cross section using the method employed by the $F_\pi$ Collaboration to extract the experimental pion form factor. We conclude that the reconstructed model form factor is a reasonable representation of the true model form factor for the kinematics chosen, although we note that the extracted form factor is smaller than the true form factor. This suggests that current extracted values of pion form factor may be overestimated.

==> graphics/fig1.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mplt

def monopole(Qs,lambdas):
    ans=1.0/(1+Qs/lambdas)
    return ans

def dipole(Qs,lambdas):
    ans=1.0/(1+Qs/lambdas)**2
    return ans

def alphas(Qs):
    nf=6 # Check this!
    b0=11-2*nf/3
    lamb=0.2 # GeV
    ans=(4*np.pi)/(b0*np.log(Qs/lamb**2))
    return ans

def asympPi(Qs):
    fpi=0.132 #GeV
    ans=16*np.pi*alphas(Qs)*fpi**2/Qs
    return ans
    
# Defining General Plot Settings
c=np.array([[31,119,180],[255,127,14],[44,160,44],[214,39,40],
                                    [148,103,189],[140,86,75],[227,119,194],[127,127,127],
                                    [188,189,34],[23,90,207]])/255.
mplt.rcParams['axes.color_cycle']=c.tolist()
mplt.rcParams['lines.linewidth']=2
mplt.rcParams['font.family']='serif'
mplt.rcParams['xtick.labelsize'] = 16
mplt.rcParams['ytick.labelsize'] = 16
fbtweenCol=9
labelFontSize=24
legendFontSize=16
linewidth=3
trans=0.1

QsData,FpiData,FpiErrData=np.loadtxt('fPiData_amendolia.csv',delimiter=',',skiprows=1,unpack=True)

QsData_high=[0.6,0.75,1,1.6,0.35,0.7,1.6,2.45]
FpiData_high=[0.433,0.341,0.312,0.233,0.632,0.473,0.243,0.167]
FpiErr1Data_high=np.array([0.017,0.022,0.016,0.014,0.023,0.023,0.012,0.010])
FpiErrUData_high=np.array([0.137,0.078,0.035,0.013,0.0,0.038,0.019,0.013])
FpiErrLData_high=np.array([0.036,0.031,0.019,0.010,0.0,0.034,0.008,0.007])

FpiErrData_high=[0,0]

FpiErrData_high[0]=np.sqrt(FpiErr1Data_high**2+FpiErrLData_high**2)
FpiErrData_high[1]=np.sqrt(FpiErr1Data_high**2+FpiErrUData_high**2)


#                       ,np.sqrt(FpiErr1Data_high**2+FpiErrUData_high**2]

QsLow=np.logspace(-2,np.log10(0.3))
QsMed=np.logspace(np.log10(0.3),2.0)
QsHigh=np.logspace(1.0,2.0)

fm2GeV=1/0.197 # GeV^-1
rPion=0.672*fm2GeV

fig, ax = plt.subplots()

# Low energy data
plt.errorbar(QsData,np.array(QsData)*np.array(FpiData),yerr=FpiErrData,ls='',marker='.',c='k',label='Amendolia et al. (1986)')

# Pion Electroproduction
plt.errorbar(QsData_high,np.array(QsData_high)*np.array(FpiData_high),yerr=np.array(QsData_high)*np.array(FpiErrData_high),ls='',marker='^',c='k',label='$F_\pi$ Collaboration (2008)')

plt.fill_between([min(QsLow),max(QsLow)],[0,0],[1,1],color=c[2],alpha=trans)
plt.plot(QsLow,QsLow*monopole(QsLow,6/rPion**2),c=c[2],label=r'$(1+Q^2/\Lambda_\pi^2)^{-1}$, $\Lambda_\pi^2=6/\langle r_\pi^2 \rangle $',lw=linewidth)

plt.fill_between([min(QsMed),max(QsMed)],[0,0],[1,1],color=c[1],alpha=trans)
plt.plot(QsMed,QsMed*monopole(QsMed,6/rPion**2),ls='--',c=c[1],lw=linewidth)

plt.plot(QsHigh,QsHigh*asympPi(QsHigh),ls=(0, (20, 8)),label=r'$F_\pi(Q^2\to\infty)$ (Asymp. Limit)',lw=linewidth)

plt.xlabel(r'$Q^2$ (GeV$^2$)',size=labelFontSize)
plt.ylabel('$Q^2F_\pi(Q^2)$',size=labelFontSize)

plt.ylim([0,0.8])

handles,labels = ax.get_legend_handles_labels()

handles = [handles[2], handles[3],handles[0], handles[1]]
labels = [labels[2], labels[3], labels[0], labels[1]]

plt.legend(handles,labels,fontsize=legendFontSize,loc='upper left')

ax.set_xscale("log", nonposx='clip')

plt.tight_layout()

plt.show()


==> graphics/fig2.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib as mplt

def monopole(Qs,lambdas):
    ans=1.0/(1+Qs/lambdas)
    return ans

def dipole(Qs,lambdas):
    ans=1.0/(1+Qs/lambdas)**2
    return ans

# Defining General Plot Settings
c=np.array([[31,119,180],[255,127,14],[44,160,44],[214,39,40],
                                    [148,103,189],[140,86,75],[227,119,194],[127,127,127],
                                    [188,189,34],[23,90,207]])/255.
mplt.rcParams['axes.color_cycle']=c.tolist()
mplt.rcParams['lines.linewidth']=2
mplt.rcParams['font.family']='serif'
mplt.rcParams['xtick.labelsize'] = 16
mplt.rcParams['ytick.labelsize'] = 16
fbtweenCol=9
labelFontSize=24
legendFontSize=16
linewidth=3
trans=0.1

def kGmn(qBig,error=False):
    mn=0.940
    tau=qBig**2/(4*mn**2)
    mun=-1.91
    a1=2.33
    b1=14.72
    b2=24.20
    b3=84.1
    Gmn=mun*(1+a1*tau)/(1+b1*tau+b2*tau**2+b3*tau**3)
    return Gmn

def kGen(qBig):
    mn=0.940
    tau=qBig**2/(4*mn**2)
    a1=1.70
    b1=3.30
    constant=0.71
    Gen=(a1*tau)/(1+b1*tau)*(1/(1+qBig**2/constant))**2
    return Gen

def neutronF1(qBig):
    mn=0.940
    tau=qBig**2/np.float32(4*mn**2)
    F1n=(kGen(qBig)+tau*kGmn(qBig))/np.float32(1+tau)
    return F1n


fm2GeV=1/0.197 # GeV^-1
rPion=0.672*fm2GeV

Qs=np.linspace(0,3)

plt.plot(Qs,dipole(Qs,0.71),label='$F_1^p(Q^2)$',lw=linewidth)
plt.plot(Qs,monopole(Qs,6/rPion**2),label='$F_\pi(Q^2)$',lw=linewidth)
plt.plot(Qs,neutronF1(np.sqrt(Qs)),label='$F_1^n(Q^2)$',lw=linewidth)

plt.fill_between([0,0.3],[-1,-1],[1,1],color=c[2],alpha=trans)
plt.fill_between([0.3,3],[-1,-1],[1,1],color=c[1],alpha=trans)

plt.xlabel('$Q^2$ (GeV$^2$)',size=labelFontSize)
plt.ylabel('$F(Q^2)$',size=labelFontSize)
plt.legend(fontsize=legendFontSize)

plt.ylim([-0.2,1])

plt.tight_layout()

plt.show()


